A stochastic reduced-order model for statistical microstructure descriptors evolution

Integrated Computational Materials Engineering (ICME) models have been a crucial building block for modern materials development, relieving heavy reliance on experiments and significantly accelerating the materials design process. However, ICME models are also computationally expensive, particularly with respect to time integration for dynamics, which hinders the ability to study statistical ensembles and thermodynamic properties of large systems for long time scales. To alleviate the computational bottleneck, we propose to model the evolution of statistical microstructure descriptors as a continuous-time stochastic process using a non-linear Langevin equation, where the probability density function (PDF) of the statistical microstructure descriptors, which are also the quantities of interests (QoIs), are modeled by the Fokker-Planck equation. We discuss how to calibrate the drift and diffusion terms of the Fokker-Planck equation from the theoretical and computational perspectives. The calibrated Fokker-Planck equation can be used as a stochastic reduced-order model (ROM) to simulate the microstructure evolution of statistical microstructure descriptors PDF. Considering statistical microstructure descriptors in the microstructure evolution as QoIs, we demonstrate our proposed methodology in three integrated computational materials engineering (ICME) models: kinetic Monte Carlo, phase field, and molecular dynamics simulations.

==> qcompile.sh <==
#/bin/bash

# rm ${file}.aux
# rm ${file}.bbl
# rm ${file}.blg

fileName='uMM'
fileTimeStamp='8Mar22'
file="${fileName}_${fileTimeStamp}"
# subl $file.tex

# rm ${file}.aux
# rm ${file}.bbl
# rm ${file}.blg
# rm ${file}.out
# rm ${file}.log

pdflatex --shell-escape ${file}.tex
evince ${file}.pdf &
bibtex ${file}.aux
pdflatex ${file}.tex

# cp $file.pdf $temp/$fileName.pdf

# echo "Dropbox link:"
# dropbox sharelink $temp/$fileName.pdf

# latexdiff uMM_24Sep21.tex ${file}.tex > diff.tex
# pdflatex --shell-escape diff.tex
# evince diff.pdf &
# bibtex diff.aux
# pdflatex diff.tex

